Efficient Truncations of SU($N_c$) Lattice Gauge Theory for Quantum Simulation

Quantum simulations of lattice gauge theories offer the potential to directly study the non-perturbative dynamics of quantum chromodynamics, but naive analyses suggest that they require large computational resources. Large $N_c$ expansions are performed to order 1/$N_c$ to simplify the Hamiltonian of pure SU($N_c$) lattice gauge theories. A reformulation of the electric basis is introduced with a truncation strategy based on the construction of local Krylov subspaces with plaquette operators. Numerical simulations show that these truncated Hamiltonians are consistent with traditional lattice calculations at relatively small couplings. It is shown that the computational resources required for quantum simulation of time evolution generated by these Hamiltonians is 17-19 orders of magnitude smaller than previous approaches.

==> Data/GeneratePlots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Figure 8\n",
    "CorrFn = np.load(\"corr_fn_8x8.npy\")\n",
    "slope, intercept = np.polyfit(CorrFn[:,0], np.log(np.abs(CorrFn[:,1])), deg=1)\n",
    "plt.scatter(CorrFn[:,0],np.log(np.abs(CorrFn[:,1])),color='darkcyan')\n",
    "plt.plot([0.1*(x-0.2) for x in range(120)],[intercept+slope*0.1*(x-0.2) for x in range(120)],color='purple',linewidth=3.0)\n",
    "plt.xlim(0,10.1)\n",
    "plt.xlabel('Distance',fontsize=18)\n",
    "plt.ylabel('log(|Correlator|)',fontsize=18)\n",
    "plt.tight_layout()\n",
    "#plt.savefig('Correlator_g8_L8.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x360 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Figure 9\n",
    "CorrLengthE11=[]\n",
    "CorrLengthE11.append([1.2,0.2422445488745328])\n",
    "CorrLengthE11.append([1.,0.3923621673376284])\n",
    "CorrLengthE11.append([0.9,0.5199889993559123])\n",
    "CorrLengthE11.append([0.8,0.716055631160868])\n",
    "CorrLengthE11.append([0.7,1.0228393738545722])\n",
    "CorrLengthE11.append([0.6,1.5165837803872473])\n",
    "CorrLengthE11.append([0.5,2.3008904531146808])\n",
    "CorrLengthE11.append([0.4,3.352535687404475])\n",
    "CorrLengthE11.append([0.3,4.291440470430425])\n",
    "CorrLengthE11.append([0.2,4.771766794208906])\n",
    "\n",
    "CorrLengthE11 = np.array(CorrLengthE11)\n",
    "\n",
    "CorrLengthE11L4=[]\n",
    "CorrLengthE11L4.append([1.1,0.28439551649988776])\n",
    "CorrLengthE11L4.append([1.,0.36427827559770337])\n",
    "CorrLengthE11L4.append([0.9,0.5052034101652085])\n",
    "CorrLengthE11L4.append([0.8,0.6708992022992851])\n",
    "CorrLengthE11L4.append([0.7,0.9286780889606865])\n",
    "CorrLengthE11L4.append([0.6,1.2720196377717086])\n",
    "CorrLengthE11L4.append([0.5,1.658212724896217])\n",
    "CorrLengthE11L4.append([0.4,1.9981414731490938])\n",
    "CorrLengthE11L4.append([0.3,2.30281768827133])\n",
    "CorrLengthE11L4.append([0.2,2.3968488539454644])\n",
    "CorrLengthE11L4 = np.array(CorrLengthE11L4)\n",
    "\n",
    "\n",
    "CorrLengthE11D4=[]\n",
    "CorrLengthE11D4.append([1.1,0.2763845554960091])\n",
    "CorrLengthE11D4.append([1.,0.3536015851244638])\n",
    "CorrLengthE11D4.append([0.9,0.4667882957695351])\n",
    "CorrLengthE11D4.append([0.8,0.6303646624093491])\n",
    "CorrLengthE11D4.append([0.7,0.8568455902020855])\n",
    "CorrLengthE11D4.append([0.6,1.1419713665509357])\n",
    "CorrLengthE11D4.append([0.5,1.4441701542622274])\n",
    "CorrLengthE11D4.append([0.4,1.693989226854159])\n",
    "CorrLengthE11D4.append([0.3,1.8445283678781])\n",
    "CorrLengthE11D4.append([0.2,1.9072620945527259])\n",
    "CorrLengthE11D4 = np.array(CorrLengthE11D4)\n",
    "\n",
    "\n",
    "CorrLengthE11D=[]\n",
    "CorrLengthE11D.append([1.1,0.38394841415426045])\n",
    "CorrLengthE11D.append([1.,0.44687831549209056])\n",
    "CorrLengthE11D.append([0.9,0.538110573894693])\n",
    "CorrLengthE11D.append([0.8,0.6634842424578109])\n",
    "CorrLengthE11D.append([0.7,0.8390198562845944])\n",
    "CorrLengthE11D.append([0.6,1.0952533453159847])\n",
    "CorrLengthE11D.append([0.5,1.4049846882611254])\n",
    "CorrLengthE11D.append([0.4,2.368831668309133])\n",
    "CorrLengthE11D.append([0.3,2.638866457165723])\n",
    "CorrLengthE11D.append([0.2,2.4832256120499125])\n",
    "\n",
    "CorrLengthE11D = np.array(CorrLengthE11D)\n",
    "\n",
    "CorrLengthE12N12=[]\n",
    "CorrLengthE12N12.append([1.6,0.19560425718109245])\n",
    "CorrLengthE12N12.append([1.4,0.18722446595340744])\n",
    "CorrLengthE12N12.append([1.2,0.19326180820660302])\n",
    "CorrLengthE12N12.append([1.,0.22658687789092782])\n",
    "CorrLengthE12N12.append([0.8,0.28255258143685064])\n",
    "CorrLengthE12N12.append([0.6,0.31620993801434005])\n",
    "CorrLengthE12N12.append([0.5,0.28601631388553167])\n",
    "CorrLengthE12N12.append([0.4,0.2988257324448196])\n",
    "CorrLengthE12N12.append([0.3,0.31126224094037375])\n",
    "CorrLengthE12N12.append([0.2,0.3192777096776185])\n",
    "\n",
    "CorrLengthE12N12 = np.array(CorrLengthE12N12)\n",
    "\n",
    "CorrTeper = np.array([[np.sqrt(6./11.),1./1.626],[np.sqrt(6./15),1./1.123],[np.sqrt(6./21),1/0.7561],[np.sqrt(6./28),1./0.5517],[np.sqrt(6./34),1./0.4482]])\n",
    "\n",
    "CorrLengthE22N22 = []\n",
    "CorrLengthE22N22.append([1.4,0.19780059112599313])\n",
    "CorrLengthE22N22.append([1.2,0.23028158597326198])\n",
    "CorrLengthE22N22.append([1.,0.37826351987758067])\n",
    "CorrLengthE22N22.append([0.9,0.43386104205650533])\n",
    "CorrLengthE22N22.append([0.8,0.6511256328103913])\n",
    "CorrLengthE22N22.append([0.7,0.94210481033317])\n",
    "CorrLengthE22N22.append([0.6,1.2893217204061012])\n",
    "CorrLengthE22N22.append([0.5,1.601122106973236])\n",
    "CorrLengthE22N22.append([0.4,1.9240477414968635])\n",
    "CorrLengthE22N22.append([0.3,2.1018497792215074])\n",
    "CorrLengthE22N22.append([0.2,1.687508048423327])\n",
    "\n",
    "CorrLengthE22N22 = np.array(CorrLengthE22N22)\n",
    "\n",
    "fig,ax = plt.subplots(1,2,figsize=(12, 5), sharey=True)\n",
    "ax[0].plot(CorrLengthE11L4[:,0],1./CorrLengthE11L4[:,1],marker='o',label='(1,1,1)',color='darkcyan')\n",
    "ax[0].plot(CorrLengthE11D4[:,0],1./CorrLengthE11D4[:,1],marker='o',label='(1,2,1)',color='darkgreen')\n",
    "ax[0].plot(CorrLengthE12N12[:,0],1./CorrLengthE12N12[:,1],marker='o',label='(1,2,2)',color='orange')\n",
    "ax[0].plot(CorrLengthE22N22[:,0],1./CorrLengthE22N22[:,1],marker='o',label='(2,2,2)',color='blue')\n",
    "ax[0].plot(CorrTeper[:,0],1./CorrTeper[:,1],marker='o',label='MC',color='purple')\n",
    "ax[0].set_xlim(0,1.1)\n",
    "ax[0].set_ylim(0,4)\n",
    "ax[0].set_xlabel('g',fontsize=18)\n",
    "ax[0].set_ylabel('$a m_G$',fontsize=18)\n",
    "ax[0].legend(prop={'size': 16})\n",
    "ax[0].set_title('$4 \\\\times 4$',fontsize=18)\n",
    "ax[1].plot(CorrLengthE11[:,0],1./CorrLengthE11[:,1],marker='o',label='(1,1)',color='darkcyan')\n",
    "ax[1].plot(CorrLengthE11D[:,0],1./CorrLengthE11D[:,1],marker='o',label='6 Link',color='darkgreen')\n",
    "ax[1].plot(CorrTeper[:,0],1./CorrTeper[:,1],marker='o',label='MC',color='purple')\n",
    "ax[1].set_xlim(0,1.1)\n",
    "ax[1].set_ylim(0,4)\n",
    "ax[1].set_xlabel('g',fontsize=18)\n",
    "ax[1].set_title('$8 \\\\times 8$',fontsize=18)\n",
    "plt.tight_layout()\n",
    "#plt.savefig('glueball_mass.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA1gAAAFgCAYAAACmKdhBAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAABXuUlEQVR4nO3deXycd3nv/c+l1ZItWbZkO96XOImT2HFiRAgNhGyEJNAEntJD6MJSOGlaaOl52gJdHnhOedoDh3IOUJbUh9KwNTmckoQQUkjIQgIkEMex4+x2vMULsSXbkizJWqzr+WNGzlgeSTOje535vl+veVmauXXPpVsjz/3V9fv9bnN3REREREREZOqq4i5ARERERESkXChgiYiIiIiIBEQBS0REREREJCAKWCIiIiIiIgFRwBIREREREQmIApaIiIiIiEhAFLBERCQQZlZtZk+a2d15HptpZj8ws81m9oyZvT+OGkVERMKmgCUiIkH5CPDcOI99CHjW3dcClwKfM7O6qAoTERGJigKWiIhMmZktAt4KfG2cTRxoMjMDZgCHgOGIyhMREYlMTdwFxGFWXZ0vaJh20n11DceK2kf19JGCtx1pml3UvotR1XNoyvs43ht+zh7snzb5RgnTP1jef1zvPV4ddwkA9A0X/rtU0P7oCXR/k2mkKZj91OT/PTwwdKDD3ecE8RxXXr7EDx0q7v+6UU9uPvgMkPvF6919fc7nnwc+CuMekC8BdwH7stu8y92D/eEnVFtbmy9btizuMkREJGBPPPFE3vfoigxYCxqmcdtFrzvl/qVrXih4H9Nff7TgbfsueWfB2xaj8eHbgOYp76f30RlTL2YSu7acFfpzBG3zvsVxlxCqjZ3BBIOp2HCkP5T/hTaOPBj8TsdYV3VZoPtrb2nIe///3P/FXUE9x6FDx/jpfaX9f9Q896vH3L0932Nm9jbggLs/YWaXjrOLtwCbgMuB04H7zOwRd+8uqaAUWbZsGRs2bIi7DBERCZiZ5X2P1hDBHMWEgGJCSSYIBSuMfYapmPAq4UtMuArJuqrLAg9AY/cftDCPRwQuBq4zs53AbcDlZvbtMdu8H7jdM7YBO4BV0ZYpIiISPgWsKYgrZAUdrorpxomkSRhBKMzgltaQ5e5/5e6L3H0ZcAPwgLv/3pjNdgNXAJjZPOAsYHukhYqIiERAAWuMYoeyRRmyGh++LXWdK5F8ogwSQXWzwu6KjUpryMrHzG4ys5uyn34K+A0z2wLcD3zM3Tviq05ERCQcClh5hDlfqNSApGAlQUnC8MA4TCUgRRGscqU5ZLn7Q+7+tuzHN7v7zdmP97n7Ve6+xt1Xu/vYIYQiIiJlQQFrHGHNxypFFOEqimGCmoclEH94KCYsRdW1yifu4yQiIiKlUcAKSFhDBdW5knKSlNBQSHCKK1jlSsrxEhERkcIpYE0g7vlYClcStEodHjie8UJUEsKViIiIpJMC1iTimo8VR7jSaoISpqR2Y3K7WXEOCRQREZHyoIBVgDDnY40NUuW+UqDmYcUnzu5VUsNVLgUrERERCYICVghKXfSinIOViIiIiEglUMAqUNjzsZISrjRMUIKWhu6ViIiISFAUsIoQZsgSCVNcwwMVrkRERKbu2PAwb7z1Vh7bty/uUqQAClhFCnPRi6QIu4uleVgiIiIihft1by8/27uXRxWwUkEBK2TqYkmlUvdKREQkGL1DQwB0Dw7GXIkUQgGrBBoqKGkSx/BAhSsREZHg9GUDVo8CViooYJWo3EOWFrsQERERSYZeBaxUqciA1T9YF8h+yj1khSnp87A271scdwmppe6ViIhIsBSw0qUiA5ZIpYh6eKDClYiISPD6hocBzcFKi4oNWEF1KMq5i6VhgiIiIiLxUwcrXSo2YIFClpQ3da9ERETKgwJWulR0wIqTQlby52FJ4cohXLW3NNDe0hB3GSIiIqfo0zLtqVLxASuuLhakI2RpmKCUu7HBSiFLRESSRh2sdKn4gAXxhiyRMEQ5PDDN3avxwpRCloiIJMnoIhcKWOmggBWwcpyPpS6WjKccw1Whj0dh48iDcZcgIiIJMNrB6h8eZnhkJOZqZDIKWFlxXvcoDSFL0iPqxS3Sppi5VnGGLIUrEREZNRqwQF2sNFDACkGp87FGb0kUVhdLC12kVxq7V6UEpiR0skREpLL1KWCligJWjiC7WFOZj5XkoCUClROugvjaUqh7lVxmdpaZbcq5dZvZn8Vdl4iUN3Ww0kUBa4ykhCxQ0JLiaXhgfkEEpKhClsJVsrn7C+5+vrufD7wG6APuiLcqESl3o4tcgJZqTwMFrBRIyvBBLXYhkK7uVdDXtgo7ZClcpc4VwEvuvivuQkSkvPUODdFUVweog5UGClh5JKmLNVYSglbQNA8rGFF0r9IWrtK0X0mlG4Bb8z1gZjea2QYz23Dw4MGIyxKRctM7NMRp06cDClhpoIAVgTCujxVX0FIXS9Ig7BAUxv7VvUoXM6sDrgP+T77H3X29u7e7e/ucOXOiLU5Eyk5fTsDqHhiIuRqZjALWOIJetj2sixAnZfiglL80dK+CHhI42XMFReEqla4BNrr7K3EXIiLlr3doiNMaGwHoyVnwQpIp0QHLzL5uZgfM7OlxHr/UzLpyVnP6RJDPH+e1sUoRVdBSFyt5tLjF1APPutYe1rX2RPqcUF7hysyqzexJM7s7z2O/a2ZPZW+/MLO1cdQYoHczzvBAEZGgaYhguiQ6YAG3AFdPss0joys6ufvfRVBTycLqYo2Vxo6W5mElW5Ddq40jDwYeKqYSdMYGqzhCVhn5CPDcOI/tAN7k7ucBnwLWR1ZVwMysEXgzcHvctYhI+XN3+oaHmTVtGnXV1QpYKZDogOXuDwOH4qwhLUMF89HwwcoQdvcqyUMDpzokcLwwFVXIKrPu1SLgrcDX8j3u7r9w98PZTx8DFkVVW9Dcvc/dW929K+5aRKT89WeXaG+sqaGprk5zsFIg0QGrQK83s81m9h9mdu54G+Wu6NR9/FiU9Z0iypA1KuigVc7DBNM2NDRNcgNFOYWLUqTw+28b/T80e7txzOOfBz4KjBSwrw8A/xF0gSIi5agvO+dqem0tTbW1moOVAjVxFzBFG4Gl7n7UzK4F7gTOyLehu68nOyRlRUObF/Mkm/ctZu2Cl6dY6sl2bTkrlmFxvY/OKOtwVGmimHvV3tIQWBdrXdVlJ4LFuqrLpry/DUf6w1nRr8jjWuzxiStcVfUcovHh20r98g53b8/3gJm9DTjg7k+Y2aUT7cTMLiMTsN5QaiEiIpWkNxuoGmtraaqr0xDBFEh1B8vdu939aPbje4BaM2sL47nC6GrE0ckSKUWQIWZd1WWBhKtRUwl/GzubTglT5RquQnYxcJ2Z7QRuAy43s2+P3cjMziMzhPB6d++MtkQRkXTqzelgNdfXa4hgCqQ6YJnZaWZm2Y8vJPP9hPamXQ4hK8juVTl2wtI0PDDqlQOTvJjDVDtso8dS4ao07v5X7r7I3ZeRufjuA+7+e7nbmNkSMotC/L67vxhDmSIiqdSXnYN1YoigOliJl+iAZWa3Ao8CZ5nZHjP7gJndZGY3ZTd5J/C0mW0Gvgjc4O5FDf8rVjmELMkvTeEqLkkPWVPtZhX7fEXtv0zD1UTG/H/9CaAV+Er2shobYixNRCQ1ThkiqDlYiZfoOVju/u5JHv8S8KWIyjkhjDlZIsWI87pXQc7JCkNY87LGPkcxKilcuftDwEPZj2/Ouf+DwAfjqUpEJL36NEQwdRLdwUqyNC/fHqRyGSaYpu5VEi4qPNXl0cMWZgBUuBIRkSid6GBll2nXEMHkU8CagjSdlIuEIekhK+igpXAlIiJR6x2zTPvRoSFGwp0RI1OkgDVFClnpl6afYRK6V2MlOWRBcN0shSsREYlD7iIXzfX1wKuhS5JJASsAQZ2gp3WYoEi5hyyFKxERicvYRS4AzcNKuIoMWL3HqwPfZ5q6IEFL8zysNP3ckti9ypWGkFVK0FK4EhGROI2dgwVoHlbCVWTAgnBOVoM4WVcXS/JJergalfSQBcUFJoUrERGJW9/QEPXV1VRXVSlgpUTFBixIbsiSaOhnFY5yCVkKVyIikgS9Q0NMr60FoHl0iKACVqJVdMCCZIassLpYYQ7lS/MwwaRLS/cqV1pC1nghSuFKRESSom94+ETAUgcrHSo+YEEyQ5aESz+f8KUhZMGpYUrhSkREkqR3aIhGBaxUUcDKSlrI0lys8KQpXKWxe5UrTSGrlEUwFK5ERCRs+YYIKmAlmwJWjqSFLKlsaQ9Xo9ISsoqlcCUiIlHoGxqisaYGeLWDpTlYyaaANYZCVunSMA+rUn4WSVNuIUvhSkREopLbwWqoqaHKTB2shFPAyiMpIUvDBCtXuXSvcpVLyFK4EhGRKOUucmFmNNfVKWAlnALWOJISsiQ4Ov7xa29pSHXQUrgSEZGo5S5yAZlhghoimGwKWBNIQsiKs4vVd8kNRX9NGoYJJl05dq/GSmPIUrgSEZE45A4RhEzAUgcr2RSwJpGEkBWnUkJWqZaueSG0faflmFdCuEojhSsREYlL39AQ07OLXIACVhooYBUg7pAVRxcrymAllSktXSyFKxERiYu7nzJEsFlDBBNPAatAcYesqZrK0L20hy11r5Ir6SFL4UpEROI0cPw4DhoimDIKWEVIe8iKiuZhSTGSGrIUrkREJG69Q0MApyxyoYCVbApYRYorZGnJ9tKkJcCG1b3acKSfDUf6Q9l3OVO4EhGRJBgNWNPHDBFUwEo2BawSlPtQrnxDAtM+TLAS5QarpIesJHWxFK5ERCQp+vIErNFl2t09rrJkEgpYJQo6ZJVbFysJwwQruXuVL1ApZE1O4UpERJLkxBDBMasIjrjTPzwcV1kyCQWsKSj3TlaaVXK4SrM4Q5bClRTKzFrM7N/N7Hkze87MXh93TSJSnsYbIghomGCCKWBNUZAnyEnoYk00FFDDBNNhok5V0rtYcVG4kiJ9AfiRu68C1gLPxVyPiJSpvmyXauwiF4CWak8wBawAqAuRLJXcvSokQCU9ZEXdxVK4kmKYWTNwCfAvAO4+6O5HYi1KRMpWvg5WkzpYiaeAFZCgTpaT0MWaSDFdrCTMw5L8FLIywUrhSkqwAjgI/KuZPWlmXzOz6WM3MrMbzWyDmW04ePBg9FWKSFnIt8hFc309oICVZApYAUp7J6schgCqexXe9lELM2QpWMkU1ADrgK+6+wVAL/DxsRu5+3p3b3f39jlz5kRdo4iUibyLXGTDlgJWcilgBSyIE+e0hAQpTRLC1VS/Ls0UrmSK9gB73P2X2c//nUzgEhEJ3ERDBDUHK7kqMmD1DY+Euv8oOlnFDBMMeqheUocJVmownWpISnLICrqLpXAVHjObZma/MrPNZvaMmf3Xcba71Mw2Zbf5adR1TpW7/xp42cxG/xO+Ang2xpJEpIxNtMiFOljJVZEBC8I/qUz7cEEJR1JfF5UQshSuQjcAXO7ua4HzgavN7KLcDcysBfgKcJ27nwv8dtRFBuRPgO+Y2VNkvtd/iLccESlXvUND1FVXU1P16im75mAlX8UGLEh2yIp6sYu0z79S9ypZ+wraVEOWwlX4PGO0ZV2bvfmYzX4HuN3dd2e/5kCEJQbG3Tdl51ed5+5vd/fDcdckIuWpb2jopOGB8Opwwe6BgThKkgJUdMCCZIcsKS9BvxbCeO0mOWSVSuEqMG2jq+JlbzeO3cDMqs1sE3AAuC9nntKoM4FZZvaQmT1hZu+JoG4RkdTqHRo6aYELgCozZtTW0pOdnyXJUzP5JpJku7acxdI1L0y4Te+jMyadC9X48G0Fd7EaH76t4Pp6H51R8LbFduTS1rVa19qTisA9GrKivh7VRMox+BViXdVlPMK2wPZ3vLeqqN/Jkx3ucPf2ibZw9+PA+dmhgHeY2Wp3fzpnkxrgNWTmLTUAj5rZY+7+YolFiYiUtd48HSzIDBPUEMHkUsAK2brWnpK+bu2ClwvedjSYTBS0Rk+qJgpao8FpoqBVaLhSsApfe0tDqMFjw5H+RISsSg5XaeXuR8zsIeBqIDdg7QE63L0X6DWzh4G1gAKWiEgefcPDJy1wMaqprk5DBBOs4ocIlpNCgkohwSdfiGp8+LbAw9WuLWcVFa4271uscBWxDUf6Yw04QTx3GoNKGms2sznZzhVm1gBcCTw/ZrPvA280sxozawReBzwXaaEiIikyXgerqbZWHawEU8AieX8hL6Z7NVbQIavYYFVMuCpGuQSrUjuacYsjaCXt9zIqaQxXWfOBB7Mr6z1OZg7W3WZ2k5ndBODuzwE/Ap4CfgV8bcwQQhERyTHhEEHNwUosDREsQ0EPGZyMhgNWjqjmZylcpY+7PwVckOf+m8d8/lngs1HVJSKSZn1DQ8yfPv2U+5vq6ujo6oqhIimEOlghKqVbMZXu1VhBdbOC+HoNB3xVWrtYucLsaIWx36QHl3VVlyW+RhERid54HazZ06ZxsK8vhoqkEApYZS6skKXhgALBB61K7FwpWImIyHjGW+Ri+cyZ7O/tpV/DBBNJASsrCSd2QXavchXSPSomMKlrNXXl0MXKFfdiGGmlcCUiIhMZr4N1eksLANs1TDCRFLAqyFS7WWF1rSopWJW7qQStsANa0sJM0uoREZFkcfdJA9ZLR45EW5QURItchKTYDkVY3auxCl0AI3fxCy1ikVxhXwurVMUuhpHE7yFMClciIjKZwePHGXGnsebU0/XTZ84EFLCSSgGrQu3aclZBqwwWs79ilFuwGg3IxXxf61p72NjZFFZJiVBI0FK4EhEROVVvdn5Vvg5Wa0MDzXV1ClgJpSGCCRBV92qsYkNREPspx+GAcf380mS8EBV1uIo73MT9/CIikh59w8NA/oBlZpze0qI5WAmlgJWj0v6SDsUvRDGVry23YJVPsWGr3Ba7mMjY+VmV9PumZdhFRKRYox2sfKsIQmYeljpYyaSAJUDx3axK71qNUveqeHGvOBh10FGwEhGRUkw0RBBgxcyZ7Ojq4vjISJRlSQEUsEJQTFciSSfohYSmYrpW5RysYPyfnbpYMkrhSkREStU32sHKs8gFZDpYQyMj7OnReUTSaJELOcl4qwxqKKBIcRSuRERkKibrYJ1Yqr2ri6XZVQUlGdTBGiPKoUtJ6l6NlRuoFK5ONdnPLsk/Wwk//ChciYjIVE20yAXoWlhJpoAl49JwwPwKDU/FhKypDBMs9FpTEg2FKxERCcJki1wsbmqitqpKASuBNEQwYJU2n6ZSQpXIZBSsREQkSJMNEayuqmLZzJkKWAmkDlZMymEIWSWGq2J/blF1saR4QQYihSsREQnaZItcAJyugJVI6mBJ0SoxWEF5hGIJnsKViIiEYbIOFmTmYf1i3z7cHTOLqjSZhDpYeYS90EVaT9Tjnme1sbOJjZ1NsT1/qdTFKl8KVyIiEpbeoSFqq6qora4ed5vTW1roHhzk0LFjEVYmk1EHK0DlfHIcR7AaL0xt7GyK/FinNRTLxNZVXcbGkQdL/loREZGwdB47Rkt9/YTb5K4k2NqgRa+SQgFLJhRVsCq2MxVlyAoiXK1d8HLFDq0sRwpXIiIStp1dXSyf5PpWK7KPv3TkCBfOnx9FWVKARA8RNLOvm9kBM3t6nMfNzL5oZtvM7CkzW1fIfvuIr9OUlk5I2MMBR4f7pXXYX5hKCY5aqj06ClciIhKFHV1dLJssYOlaWImU6IAF3AJcPcHj1wBnZG83Al+NoKayF0awCiNQRRHMggzEaQnXlabQwLSu6jKFKxERicSIO7u6uyftYDXW1jJ/+nQFrIRJ9BBBd3/YzJZNsMn1wDfd3YHHzKzFzOa7+/6pPveGI/2BdwWSfoIdZLBSV2pq1rX26BgmiIKViIhEad/RowyNjLCsuXnSbU9vaeGlrq4IqpJCJTpgFWAhkJta9mTvOyVgmdmNZLpcGDVsHHkw2OvgpHiBiyCCVVxhIMy5WMUE4qVrXgBg15azJt1npc/Fyl1UIg3BJQ01SrTMbCfQAxwHht29Pd6KRKTc7MwGpsmGCEImYN23a1fYJUkR0h6w8i347/k2dPf1wHqA6qppebepRKWe7Jd7dyUJ3cZy62LlW60vKWFrvNUEFa5kApe5e0fcRYhIedrZ3Q0w6RBByASsbzzzDP1DQzRMcM0siU7aA9YeIDchLAL2xVTLhCY7YV+65oVJux9BKjZYJflEP45l23ONdq9GP1YX61XFLIE+dtu4w03czy8iIpVrR7aDtaRp8vOv0aXat3d1cW5bW5hlSYGSvsjFZO4C3pNdTfAioKuY+VeTnfyFfcHhUbkn6GErZnXANK3yF2SNpQwNDPM50mjjyIMlX19q7D6mup9SKFzJJBy418yeyA4/FxEJ1M6uLk6bPr2gjtTKbMB6/tChkKuSQiW6g2VmtwKXAm1mtgf4JFAL4O43A/cA1wLbgD7g/XHUOVn3pNCT6TC7WOXUsQpTEMEnyJ9j2oYJhhWGouhujQ4TVLiSAlzs7vvMbC5wn5k97+4P526QO+93yZIlcdQoIim2s4AVBEetnTOHxpoaHty9m98688yQK5NCJDpgufu7J3ncgQ9FVE4oouheFROu0nQyP1bUQwWn+rMLeqhge0tDZF3XXHF0mMKau6VwJYVw933Zfw+Y2R3AhcDDY7Y5Me+3vb1d835FpCg7urq4qMALB9fX1PCmxYv5ye7dIVclhUr7EMEpi+PkcCJBBq5ShgNWsiCHBgb5c0zqCpVxDd8br46k1FOpzGyamf3KzDab2TNm9l/zbFPSxeGTxMymm1nT6MfAVcDT8VYlIuVkeGSEl3t6Cu5gAbx56VJeOHSIl7OLY0i8Kj5gha2UIWdTPTkvJlhBurtWY5X6vcQ1JyqNc7GSHmQUtmIzAFzu7muB84Grs3Njc5XDxeHnAT8zs83Ar4AfuvuPYq5JRMrI3p4ehkdGClqifdSVS5cCaLn2hEj0EMEkmOyCw1PpLoQxPLBSg1WUCv25ldNcrLSGlaQsA18JskO2j2Y/rc3exg6NC+3i8FFx9+3A2rjrEJHyNbpEeyEXGR61uq2N06ZP5ye7dvEHa9aEVZoUSB2sMqHhgK8q9ntLYxdJipfWkJggbWa2Ied2yup5ZlZtZpuAA8B97v7LMZuMd3F4ERHJGr3IcDFDBM2MK5cu5Se7djHimvYZN3WwJjFR9womX1hh877F457A79pyVt5uSLFdj7C6VqMLJkx2DNJuop+RZOR2f9ISVNSxOtVg/7QpdFVf7nD39om2cPfjwPlm1gLcYWar3T13flLBF4cXEalUO7q6MGBxAdfAyvXmpUv59rPP8tTBg5w/d244xUlBKj5gBXESNpXV68aGrGJOfsJcej13NbrJhklK+JLUcUxq2FKgSg53P2JmDwFXc/ICEKm5OLyISFx2dnezYMYM6muKO02/IntJiJ/s2qWAFbOKD1gTKSZUTBSyJuuQjIassMJVqcFq7P0KWTLW2FATVeBSmEoeM5sDDGXDVQNwJfCZMZvdBXzYzG4DXkeRF4cXEakEO7q6ihoeOGphUxPntLZy365d/MVrXxtCZVIoBawATTVkFSrqcJX7uELW+EM7821XacLobilMpcZ84BtmVk1mfu933f1uM7sJknVxeBGRJNvZ1cUli0u7Tuably7ln596imPDw0wrsgMmwanoIx/1idtU5/pENSRwsu3SELKivuiwnKrUsKVA9ar2lgYeif7a0SVx96eAC/Lcf3POx6m/OLyISJiGjh9nz9GjRa0gmOvNS5fyhY0b+fnevVyRXbpdolfRAWsipYaIqSx6MZEwl18vNFzlbp+GkCXJMV7YUpg6lX63REQq18s9PYy4lzREEOCSxYupqariJ7t2KWDFqGKXaQ/zxG6ygFNsJyrMIYHFhqvcr5WpK/a1MJG0/EzWVV124iYZ7S0NJ24iIlK5TlwDq8SA1VRXx8ULFnDHtm24lmuPTcUGrLAFtepbXPOtotpHUgQZdEQKoVAlIiJjnbgGVolDBAH+YM0aXjh0iAd27w6qLCmSAlYeQZ3wTBR4JjuhL+bCwZM911hBBqNyClnFqMQFLGTqFKpERGQiO7q6qDJjUZHXwMr1n846i7aGBv7pyScDrEyKUZEBq5HorilUSsgqNlgVGq6mMiRwsv2KSH4KVSIiUqid3d0smjGD2urqkvcxraaGG887jx+89NKJjphEqyID1kTCOAkqJmSloWsVx/7TRh2uyqZQJSIipSj1Glhj3bR2LQZ8ddOmKe9LiqeAlQCjwwHTGq6ifp5KE9R8PgmXQpWIiEzVzq6ukhe4yLW4uZm3r1zJ17ZsoX9oKIDKpBgKWBEJ6iS5mCGBEH3oUciSSqJQJSIiQekbGmLf0aOBdLAAPnzBBRw6doxbn38+kP1J4RSwcoR9kjTVkBXVEuxTlZSQVezx1kqCUgiFKhERCcNTBw/iwNo5cwLZ35sWL2Z1Wxv/9OSTWrI9YgpYESs1ZCW5a5XUGsI21XlWCnTpoVAlIiJh23TgAADnz50byP7MjD+54AI2HTjAj3bsCGSfUhgFrKwoT5yKDVlpC1ejklSLSDFyA5VClYiIRGHTwYO01NezdArXwBrrveeey5mzZvGnDzzAseHhwPYrE1PAikkhoSnp860KkcSawqYVBNNjbJBSoBIRkbg8+cornD93LmYW2D7ra2r48pVXsu3IEf77r34V2H5lYjVxF1DJNnY2sa61Z9zHCpX0ELPhSL9OWuUEvRZERERONjwywlMdHdy0dm3g+75y6VJuWLWKf/jlL/ndc87h9JaWwJ9DTqYOFsk74SuncDUqLXVKeNQdEhERyW/r4cMcGx7mgoDmX431uUsvpa66mg//5Cda8CICClgxyw1T5TAkcCJpq7cQGg5YGAUrERGR8T0Z8AIXYy2YMYNPXXwxP9q5k++9+GIozyGvUsBKgFKCVVrDStLr1sp+wVLXSkREZHKbDhygrrqas2fPDu05PnTBBaybN4//fO+9vHjoUGjPIwpYqTv5S3pAKUQ5fA9RKTR4J/GYpu13S8qbme3M+fi0GEsRETnFpgMHWN3WRm11dWjPUVNVxfeuu47aqiredscdHD52LLTnqnQVH7DSJIkn0aUqp+8lV6FDBsu5U6au1dSta+05cZPATDez0fc8jY8RkcRwd548cIDzA7rA8ESWzZzJ7ddfz86uLn77rrsYOn489OesRBUdsNJ0EliOgSSK76nUCztLadL0O5VEClWhegD4kZn9EWBmNj3ugkREAPYdPUpHf39oC1yM9YZFi1h/1VXcv3s3H3ngAS16EQIt055w5RiscpXDEu67tpzF0jUvxF1G7NL+c4yLAlVk3gP8IfA2YDrQZWYvAU/m3Da5+4H4ShSRSrQp5AUu8nnf6tU829nJZx9/nJqqKj5/+eVUBXj9rUqngJVg5R6uRpVDyKpk+tkVT6EqFi+4+zLgi2Y2AMwHXgNckL39AXA6el8UkYiNriC4NsKABfDpSy5hxJ3PbdjAK319fPOaa6iv0X+BQajYo5j0k8JKCVejkhSyNu9bzNoFL8ddRiok5WeWFgpWsZpuZlXuPgIMuvsh4L7sDQAzmxFbdSJSsTYdOMDKlhaa6uoifd4qM/7x0ks5bfp0/vKnP6Wjv587rr+e5vr6SOsoRxUbsJKq0oJVriSFLJnYVH5OuSGjEubIKVQlxugcrDsAzGy6u/fmbuDuR2OpTEQq2qaDB1kXcfcq11+89rXMbWzkD370I9Z961t869pref2CBbHVUw4qcpGLxppkftuVHK5GpfkYVMpFh4MKV6Ofl+uKeeX4PaXce4C7OXkO1gtmdpuZfczMrjKzgs9wzKzazJ40s7vDKlhEyl/XwAAvHTkS6fyrfN5z7rk8+K53MTwywhtuvZW//dnPGNQKgyVTBytmaQ4UYUljJ6uYcJXmJdqDDFeFbpOmLpcCVXK5+wDwRTJzsF4BzmZqc7A+AjwHNAdfrYhUiqcOHgSiXeBiPG9ctIin3vtePvLAA/z9Y4/xw+3b+dyll3L5kiVxl5Y6JQcsM/tt4GJgM/Atdx/OeeyH7v7WAOorOwpUhUljyCpnYQerYr4+aYFLoSp93H1e9sOS5mCZ2SLgrcDfA/934AWKSMXY+MorQDICFkBzfT3/es01XLdyJR954AGu+O53ecuyZfy3N76RC+bNm3wHApQYsMzsI8BfAT8EPg7cZGbXZCcNA7wxoPpST4GqdApZyRBnuCpkn3EFLgWrdDOzamA50Ovu+6GoOVifBz4KjPviM7MbgRsBluivvyIyjp/v3cuSpiYWzEjWGjvvOOMMrlm+nC8/+ST/8Mtfsu5b3+KtK1bwofPP5y3Ll2tJ90mU2sH6Y+At7r45+yb1T8ADZnZ5NmRV7FFXoJKgxN2pSVqwKua5wjp2ClXlwcwuAb4LTCPzPjjDzJYCx9z9lUm+9m3AAXd/wswuHW87d18PrAdob2/XVTxF5BTuzs/27k3sELxpNTX8+WtfywfWrOHzTzzBzZs3c+3tt7Ni5kw+eN55vPPMMzlj1qy4y0ykUgPWfHffDODux4E/NrPPAQ+a2eVAxbyZKFCFK4gu1sbOpqJPjCt9qfa0hKtCa5hK4ErC95MGZrYY+CZwGjACrHf3L4yz7WuBx4B3ufu/R1flCV8C/tzdv2Nmh7P3zQc+AVw7yddeDFxnZteSCWjNZvZtd/+98MoVkXK0vauL/b29vGHhwrhLmVDLtGn8vxdfzF9fdBF3bN3Klzdt4q8feYS/fuQRVre18Y6VK7ly6VIunD+faQm8jpa7c6Cvj+c6O3mms5NnOzt5pqODL195Jee2tYXynKUehYNmttzdd4ze4e5/bmafBx6cwn4TT4EqehoqGJ20B6vxlNLlSvL3k1DDZELLRjNrAp4ws/vc/dncjbKjHj4D/DiOIrMWu/t3sh+P/kFwE7Busi90978iM0SebAfrLxSuRKQUj+zZA2QWl0iDuupq3rVqFe9atYpdXV3cuW0bd2zdyt//8pd86rHHqKuu5sLTTuP1Cxawpq2NNXPmcPbs2ZFcvPjY8DD7jh5ld3c3O7q62N7VxY6uLl48fJgXDx+ma2DgxLbNdXWc29bG0aGh0Oop9Tu+H3gf8MncO939z8zsi8DqKdaVGApUyaCQFb5yDVfjydflSuP3kRTZeUyjc5l6zOw5YCHw7JhN/wT4HvDaaCs8yVYzW+fuG8kOaXf3Y2bWGGNNIlJhHtmzh9nTpnF2a2vcpRRt6cyZfOQ1r+Ejr3kNh/r7+dnevTyyZw8P79nDFzZuPLHEe5UZC2fMYGlzM0ubm5k/fTqtDQ20NjQwq76extpaGmpqaKipoTpnXtdxd44ND3Ps+HH6h4fpGRzkyMAAXQMDHD52jAN9fSdue48epaP/5PP1KjMWNzVx5qxZ/N7ZZ3Pm7NmcNWsW57a1sXDGDCzkOWQFBSwzq84OBRz14fG+1t3/1Mz+MYji4qBAlVyVFrLWtfZENg+r0sJVPuXyfYSozcw25Hy+PjvP6BRmtozM0ue/HHP/QuAdwOXEG7D+G/B/zOx9ZDtY2W7UvmJ24u4PAQ8FWpmIVIxH9u7lDQsXpn7BiNkNDVy3ciXXrVwJwNDx42w9fJinOzp4prOTnV1d7Oru5ud79/Lrvj6ODQ9PsseJTa+tZV5jI3MbG1nS3MxFCxawaMYMFjU1sbipieUzZ7K4qYna6uogvr2SFNrBusPMukeHQbj7IDA43sbuvjuI4qKkYJUO5RCy1i54ueBrYRUastpbGkp+DStcVY7+wbqpXIetw93bJ9sou9T594A/c/fuMQ9/HviYux8P+6+HE3H3O7IXFb6bzAIXD5C5JtafxlaUiFSUX/f2svXwYW4877y4SwlcbXU157S1cc4485v6hobo7O/n8MAA/cPD9A8N0T88zIi/uoSDmdFQU8O0mhqmVVfTXF/PzLo6ZtbXxxqcClVowDqPzOTlvMzsO8CP3P1bgVQVIQWr9CklZCVtoYtiQlahSglZClcSJDOrJROuvuPut+fZpB24LRuu2oBrzWzY3e+MrsoMd/9nM7sVuAxoJRMIn4q6DhGpTD/fuxcg8QtchKGxtpbG2lqCPQtKlkID1jxgN4CZNZNZevav3X179vFXgA8CqQlYClYSt0JDVjFDBQsNWQpWEjTLpKZ/AZ5z9/+Rbxt3X56z/S3A3WGHKzNrJfNHwmHgBXc/kFNPN/D9MJ9fRCSfR/bsoaGmhnW6eG9ZKjRg9QKj/bh64D+RCVmjAesl4HeDLS08fcMjZbzOYWUoh6GCxQhyPpbCVfKd1Dl9Or46inQx8PvAFjPblL3vr4ElAO5+c9QFmdn1wLeBxpz79gEbc2/uvjfq2kSksj2ydy8XzZ9PXQqGu0nxCo0Zz5OZlPzPwLLsfbNzHh8AdKWxEm0cebDkr11XdVmAlZS3JK4SF/V8LIWr5Er7ddfc/WcUcZF5d39feNWc8BngGPA3QDdwNpml2C8GfnO0FF79A6KISOi6BwbYdOAAf3vRRXGXIiEpNGB9HfiamR0iMxF4P/BWYPQCkeeSefOSIkwlWAW5j4kowIUvqpClcJU8aQ9VKbAY+H/c/YtjHzCzpWTez86PuigRqWyP7tvHiHtFzr+qFAUFLHf/upm9DvjPQBdwPfBDM+sGtgIfAH4eWpVlJuxQFKTRWpMYtKIYJhjmQhe5wl70QuEqWRSsIvMcUJXvAXffBewC8i3GISISmkf27qXajNcvWBB3KRKSgmciufsfmtlfAkPu3m9mfwDcAkwnM0fr78IpsTykKVTlk+SgVYwkDhMcFdaiF6UK4ziNFyyCDpdJpFAViy8A/7eZ/c8x13IUEYnNz/bs4YK5c5lRVxd3KRKSopZ6yL2mibt/z8zuB9YAL7r7K0EXVw7SHqzGyv1+khC2ym2xizBCVimiDFf5HiuXwKVQFS93/5aZXQjcbmZ/4O6dcdckIpWtb2iIx/bv50Pnnx93KRKiKa2l5+5HgEeCKaV8lFuoGk+5dLXSKqyQFXW4KmT7NAUuharkMLOFZFYx/E1gn5k9CDxGZvXAJ7R6oIhE7ZE9exg4fpyrli2LuxQJkRYrD1ClBKux4g5axXaxih0mGNU8rFFhLHpRqKDDVVDHLemBS6Eqsf4VuBLYBBwGLgCuIrNyIGbWQSZoXRtXgSJSWX68cyf11dW8cdGiuEuREClgBaBSg9VYSRs+mGZxhKykhqtC9x116FKoSoXfAP6Xu//h6B1mtojMUu2vyd7WxVSbiFSge3fu5JJFi2isrY27FAmRAlaJFKomFndXqxyEsbLgeIIMV3EFj6i6XApWqXKEzHDAE9x9D7AHuCuOgkSkcu3t6eGZzk7et3p13KVIyBSwiqRgVZyoglbYwwTjEvaiF2nqWhUryMCVpO9LinI78Abgn+MuRETkvl27ADT/qgIkOmCZ2dVkltmtBr7m7p8e8/ilwPeBHdm7bnf3UJaLV7CamrQPH4x6HlausEJWOYerfIoNXEn/fqQg/wR8z8ze5e7/O+5iRKSy3btzJ/MaG1nT1hZ3KRKyxAYsM6sGvgy8mcxwjsfN7C53f3bMpo+4+9vCqEGhKhxhdbXKbcn2UhQassphSOBU5Qtcaf1eZFwvAH3Av5nZu4DvAo+5+85YqxKRijPizn27dnHN8uWYWdzlSMjyXuE+IS4Etrn7dncfBG4Dro/iiTeOPKhwFYG4j3OY15EKWjEn/pOFJ4Wr/Mrpe5ETPgv8HOgE3g78G/CSmXWa2X1m9hkz+09xFigileHJV16ho7+ft2h4YEVIbAcLWAjknvHsAV6XZ7vXm9lmYB/wF+7+TClPpkAVnyCHD5ZzFyuIRS+CClcKI5IG7v6x0Y+z18RaR2ap9tHbFWSWbP9uLAWKSMW4Nzv/6sqlS2OuRKKQ5ICVr3/qYz7fCCx196Nmdi1wJ3BG3p2Z3QjcCFBvM17dgYJVoiR59cEkDCGbynwshSupZNmLCu8FfjB6n5nNIhO0RERCde/OnZw/dy7zpk+PuxSJQJKHCO4Bcs8kF5HpUp3g7t3ufjT78T1ArZnlnTno7uvdvd3d22uZFvvwNJnYVH4+G470F/48KRomOKrQgDMaqNa19ihcieTh7ofd/YG46xCR8nZ0cJCf793LVepeVYwkd7AeB84ws+Vk/up4A/A7uRuY2WnAK+7uZnYhmcDYOdmO++ihgZbgK5bApX31wbgpWImIiMTroZdfZmhkhLcsXx53KRKRxAYsdx82sw8DPyazTPvX3f0ZM7sp+/jNwDuBPzKzYaAfuMHdxw4jlDKR5OGDUYvyIsQKVyIiIqW7e/t2ZtTWcvGCBXGXIhFJbMCCE8P+7hlz3805H38J+FLUdUnyFbPYRTEXHU7CPKxRYYespHyfIiIiaeXu3P3SS1y1bBn1NYk+7ZYAJXkOlkhemjv3qrBCkMKViIjI1G06cIC9R4/ym6efHncpEiEFLClbxSx2kWZBhyGFKxERkWD84KWXMOBazb+qKOpVSiptHHkw0LlYxQwTTKIghgsqWCXD0jUvnHzHvfHUISIiU3f39u28bv585mp59oqigCVlLYwLDydpHlZQyu37SZNTApWIiJSF/UeP8vivf83/94Y3xF2KREwBS1Ir6C5W2pXSxVKwipbClIhI5fjh9u0Amn9VgRSwRLLSPkwQigtZClfhUpgqT2Y2DXgYqCfzHvrv7v7JeKsSkSS6e/t2Fjc1saatLe5SJGIKWFL2whgmmGSFhCyFq+ApUFWMAeBydz9qZrXAz8zsP9z9sbgLE5HkODY8zH07d/K+1asxs7jLkYgpYEmqxTVMMOnzsMYLWUmuOU0UpipX9mL2R7Of1mZvusC9iJzkwd276Rse5m0rVsRdisRAAUsqQqFdrHIYJjgehavSKEzJWGZWDTwBrAS+7O6/zLPNjcCNAEuWLIm2QBGJ3Q9eeonGmhou0+9/RVLAktTTYhf5jXaxFKyKo0Alk3H348D5ZtYC3GFmq9396THbrAfWA7S3t6vDJVJB3J0fbN/Om5ctY1qNTrUrkX7qUjEqbS4WqGs1EQWpYJnZ14G3AQfcfXWex2cC3waWkHnv+Ud3/9doqwyWux8xs4eAq4GnJ9lcRCrEE6+8wp6eHj518cVxlyIxUcCSshBkF6uchwlWKoWpSNwCfAn45jiPfwh41t1/08zmAC+Y2XfcfTCqAoOQrX0oG64agCuBz8RclogkyJ3btlFlpuXZK5gCllSUILtYGn6XTApT8XD3h81s2USbAE2WWU5rBnAIGI6itoDNB76RnYdVBXzX3e+OuSYRSZA7t27lkkWLaG2orFEz8ioFLBFJPYWqSLSZ2Yacz9dn5xkV6kvAXcA+oAl4l7uPBFlgFNz9KeCCuOsQkWTaevgwz3R28vnzzou7FImRApaIpJaCVXF6j1ezsbOp1C/vcPf2KTz9W4BNwOXA6cB9ZvaIu3dPYZ8iIoly59atALx95cqYK5E4KWCJSOooWKXS+4FPZ68jtc3MdgCrgF/FW5aISHDu3LaNC+bOZenMmXGXIjGqirsAEZFCLV3zgsJVeu0GrgAws3nAWcD2WCsSEQnQr3t7eXTfPnWvRB0skVJpgYvoKFQln5ndClxKZq7WHuCTQC2Au98MfAq4xcy2AAZ8zN07YipXRCRwd23bhgPvOOOMuEuRmClgiUhiKVilh7u/e5LH9wFXRVSOiEjk7ty2jRUzZ7K6rS3uUiRmClgikjgKViIikibdAwPcv3s3f3LBBWSuRiGVTAFLRBJDwUpERNLoP3bsYPD4ca7X/CtBAUtEEkDBSkRE0uyOrVuZ29jIbyxYEHcpkgAKWFJR2lt0VfUkUbASEZG0Gxge5p4dO7hh1Sqqq7RAtyhgiUgMFKxERKRc3L97Nz2Dg7xDwwMlSwFLRCKjYCUiIuXm9q1baaqr4/IlS+IuRRJCAUtkjHWtPXGXUHYUrEREpBwdHxnhrm3beOuKFdTX6LRaMvRKEJHQKFiJiEg5+/nevRzs79fwQDmJApZICdYueDnuEhJNwUpERCrBHdu2UV9dzTUrVsRdiiSIApaIBEbBSkREKoW7c/uLL/LmpUtpqquLuxxJEAUsEZkyBSsREak0Tx44wO6eHj75G78RdymSMApYIlIyBSsREalUd2zdSpUZv3n66XGXIgmjgCUiRVOwEhGRSnfntm28YeFC5jQ2xl2KJIwClogURKFKREQk46UjR3i6o4P/edllcZciCaSAJSITUrASERE52fe3bQPgeg0PlDwUsEQkLwUrERGR/O7cto3z5sxheUtL3KVIAilgichJFKxERETGd7Cvj5/v3cvfXnRR3KVIQilgiRSpXC8yrGAlIiIyubtfeokRd65fuTLuUiShFLBEKpyClYiISOG+/9JLLG5q4oK5c+MuRRJKAUukQilYiYiIFKdvaIh7d+7kA2vWYGZxlyMJpYAlkmNda0/cJYROwUpERKQ09+3aRf/wMG/X8ECZgAKWSIVQsBIREZmaO7dupaW+nksWLYq7FEkwBSyRMqdglV7TX3807hJERCTr+MgId2/fzltXrKC2ujruciTBFLBEypSCVTopVCWbmS0GvgmcBowA6939C/FWJSL5DAwPU1NVRXVVVSD7e3TfPjr6+7V6oExKAUukzChYpY9CVaoMA3/u7hvNrAl4wszuc/dn4y5MRE52yW23ccXSpfzDG98YyP5+uH07NVVVXLVsWSD7k/KlgCVSJhSs0kfBKn3cfT+wP/txj5k9BywEFLBEEmbrkSMsamoKbH8/3L6dNy5cyMz6+sD2KeVJAUskxRSq0kehqnyY2TLgAuCXeR67EbgRYMmSJdEWJiK4Oz2Dg3QPDgayv93d3Wzp6OAf3/SmQPYn5U0BSypGe0vDlPexdsHLAVQydQpW6aNgVV7MbAbwPeDP3L177OPuvh5YD9De3u4RlydS8Y4NDzM8MkLXwEAg+7tn+3YArl2xIpD9SXlTwBJJEQWrdKmkUGVmXwfeBhxw99V5Hv9d4GPZT48Cf+TumyMsMTBmVksmXH3H3W+Pux4ROVVPtnMVVMD64fbtLJ85k1WzZweyPylvClgiCadQlS6VFKrGuAX4EpkV9vLZAbzJ3Q+b2TVkujuvi6i2wJiZAf8CPOfu/yPuekQkv56hISCYgNU/NMT9u3fzgTVryPwXIDIxBSyRhFKwSpcKDlYAuPvD2TlJ4z3+i5xPHwPSepXOi4HfB7aY2absfX/t7vfEV5KIjDXawQpiDtZDL79M//Awb9XwQCmQApaISIXoGx5hw5H+Ur+8zcw25Hy+PjvPqBQfAP6j1ELi5O4/A/QnbJGE6852rvqHhxk6fnxKFwb+4fbtNNbUcOnixUGVJ2VOAUskoXZtOUtdrBTpfXRGuXexOty9fao7MbPLyASsN0y9JBGR/HpyOlddAwO0NTaWtB9354fbt3PF0qVMq9FpsxQmmEtbi4gIvY/OiLuERDOz84CvAde7e2fc9YhI+RqdgwXQNYVhgs91drKzu1vDA6UoClhSMaYwNCo2u7acFXcJUiSFrPzMbAlwO/D77v5i3PWISHnL7WB1T2Ghix+OLs++fPmUa5LKoYAlUoTN+6Iff62QJWlgZrcCjwJnmdkeM/uAmd1kZjdlN/kE0Ap8xcw2jZnPJSISqLFDBEv14507Wd3WxuLm5iDKkgqhwaQiKaD5WOlSAfOxTuHu757k8Q8CH4yoHBGpcLldq1KHCPYPDfGzvXv54/PPD6gqqRSJ7mCZ2dVm9oKZbTOzj+d53Mzsi9nHnzKzdXHUKSIyloYKiojEJ4gO1i/27WPg+HGuXLo0qLKkQiQ2YJlZNfBl4BrgHODdZnbOmM2uAc7I3m4EvhppkSIR0lDB9FHIEhGJR8/QEDVVmdPcUudg/WTXLmqqqrhkUVov2ydxSWzAAi4Etrn7dncfBG4Drh+zzfXANz3jMaDFzOZHXahIVBSy0kchS0Qkej2DgyyYPh0ofYjgT3bt4qL585lRVxdkaVIBkhywFgIv53y+J3tfsdsAYGY3mtkGM9vgfjzQQkVEJqKQJSISre6BAeY0NlJfXV3SEMHDx47xxCuvaHiglCTJAcvy3OclbJO50329u7e7e3tm9KHIqTZ2NsVdwqTUxUonhSwRkej0DA3RVFfHzPr6kgLWg7t346CAJSVJcsDaA+Suib0I2FfCNiJlRyErnRSyRESi0TM4SFNdHc11dXSXMETwJ7t2MaO2lgtPOy2E6qTcJTlgPQ6cYWbLzawOuAG4a8w2dwHvya4meBHQ5e77oy5URKRQClkiIuEbDVildrDu372bNy1eTG21Rj1J8RIbsNx9GPgw8GPgOeC77v7MmAtX3gNsB7YB/wv441iKlUTYOPJg3CVESl0sERGR/LoHBmguMWDt7u7mxcOHNTxQSpboCw27+z1kQlTufTfnfOzAh6KuSyQpdAHidKrECxGLiEQpdw7Wgb6+or72/l27ALhiyZIwSpMKkNgOlkhSbd63ePKNRCahoYIiIuEYHhnh2PDwiTlYxXaw7t+9m7mNjaxuawupQil3ClgiKaehgumlkCUiErye7KIWpczBcnd+smsXVy5dilm+xapFJpfoIYIiUhgNFUwvDRcUkUK5O8eGh+nP3o4dP85g9jY0MsJx9xPbAdRUVWVuZjTU1tJYU0NDTQ3Ta2vLevGGkwJWXR09g4OMuFNVQGB68fBhXunr47LFGq0ipVPAEikTClnppZAlUlmODQ9zoK+PA319HOzr42B/Px39/Rw6dozO/n4OHzvGkYGBE7eewUGODg5ydGiIEc97uc+iTa+tZda0abTU1zOvsZHTpk9nXmMjC5uaWD5z5onbzPr6QJ4vSt3ZjtXoIhcOHB0cpLmA7+UXe/cCcPHChWGWKGVOAUsqyoYj/bS3NMRdhsgpFLJE0u/Y8DB7jx5lb09P5t+jR9mXve3v7eXX2dt412WqMmP2tGnMmjaNWfX1tEybxuKmJprr6miqq2NGXR3TczpR02pqqKuupq6qitrqaqrNyO3RDLszPDLC0PHjDBw/Tt/wMH1DQxwdGuLIsWMcHhjg0LFjHOjr4xf79vHr3l76h4dPqmn+9Omc29bGua2tnD93LhfNn8+Zs2cX1A2KS8/QEPDqEEGAroGBggLWo/v301Jfz1mzZ4dao5Q3BSyRMqIuVropZIkkl7vT2d/Pzu5udnZ1sbunh13d3ezu7ublnh52d3dzsL//lK9rrKlhYVMT86dP5/y5c090iuZNn86chgbmNDYyp6GBtoYGmuvrYw0u7s7hY8fY0dXFzu5uXjpyhGc7O3m6o4P1Tz11InzNrK/novnzuWLJEq5atozz5sxJ1Hyl3CGCzXV1QCZgFTLo7xd79/L6BQsSHSAl+RSwRMqMQpaISGn6h4bY3tXFS0eOsL2rix1dXWw/cuRE4OjNdkZGNdXVsaSpiSXNzbxm3jwWNzWxKHtbOGMGC2bMoLmuLlHhYyJmxuyGBmY3NPCa00476bERd57v7OSX+/fz2P79/HzvXj768MN89OGHmdfYyNtOP50bVq3issWLqa6Kdw21sYtcAHSN0zXMdeTYMZ7t7ORdq1aFWp+UPwUsEZEEURdLJFw9g4NsO3yYrYcPs+3IkRO3l44cYd/Rk3/3ZtTWsqKlhZWzZvHmZctY1tzM0uZmls2cydLmZlrq61MTnqaqyoxz2to4p62N969ZA8Denh5+smsXP9q5k//9/PP8y5YtzGts5F2rVvFHa9eyqrU1llpz52D1ZQNWdwErCf5y/34ceP2CBWGWJxVAAUtkjI2dTaxr7Ym7jClRFyvdFLJEpmZgeJiXjhzhhcOHefHQIbYeOcKL2VD1697ek7adP306K2fN4qqlS1k5axYrZs7k9JYWls+cSVtDQ8UEqFIsbGrivatX897Vq+kfGuKeHTu47fnn+efNm/nixo1ctWwZH1m3jquXL490yF3uHKzRYY2FdLAe3bePKjMuHNO9EymWApZImVLISjeFLJGJuTsH+/p4/tAhnj90iBdG/z18mB1dXSettjevsZEzZs3imuXLOXPWLM6YNYuVLS2c3tLCjOwcHZmahtpafuvMM/mtM8/kYF8f6596iq9s2sRbb7+dtXPm8JlLLuGqZcsiCay5QwSPjQasAjpYj+7fz+q2toIWwxCZiAKWiEhCZS5EfDjuMkRidXxkhJ3d3TzX2Zm5ZYPU84cOcfjYsRPbNdTUcOasWbxm3jx+Z9Uqzpo9mzNnzeLM2bNTudR4ms1pbORvLrqIj772tfzvF17gEz//OVd/73tcsWQJn7nkklPmdwWtZ3Aws7pidfVJqwhOZMSdx/bt43fOPjvU2qQyKGCJlGDzvsWsXfBy3GVMSl0sEUmLoePHT6xal3t74fDhE10IyHSjzm5t5YazzmJVayurZs/mrFmzWNzcrJXfEqa2uprfO+ccfvvMM/nnp57iU48+yoXf+Q5/0d7O3118MfU14ZyGdg8M0JTtTE6vraXabNyl8Uc929FB9+Cg5l9JIBSwRMqcQpaIJMnQ8eNsPXyYZzs7eSYbop7p6ODFw4cZGhk5sd3S5mbOaW3lyqVLObu1lbNnz+bs1lZmTZsWY/VSivqaGv503Tree+65/OVPf8p/f/xx7tmxg29ecw0XzJsX+PP1DA2dWJ7dzGiur5+0g/WLffsA+A0FLAmAApZIBVDIEpGoHR8ZYXtXF093dPBMR0fm385OXjh06ESQMmD5zJmc29bGb55+Oue0tnJOtis1XXOjys7M+nrWX3UVb1+5kg/++Mdc+J3v8PnLLuNDF1wQ6PP0DA6e6GBBZjXByQLWo/v20dbQwOktLYHWIpVJAUtERKRAZvZ14G3AAXdfHXc9SeDu7Onp4elsiHq6o4Ons52p3KF9y5qbWd3WxltXrODc1lbObWtj1ezZNNbWxli9xOHaFSt4+n3v430/+hEfvv9+dnR18d/f9KbAhniODVgzC+xgvX7BAq0aKYFQwBKpEOpiiQTiFuBLwDdjriMWh/r7ebqjgy3ZIDX6b+7J64IZMzi3tZU/XruWc9vaWN3WxjmtrVqtT04yu6GBO66/nv/y4IN8bsMGdnV3881rrqEhgMDdMzhIa85Q0pn19RPOwero6+PFw4d5/2r9zUSCoYAlUkEUskSmxt0fNrNlcdcRtmPDwzzX2cmWjg62HDyY+bej46QL8bbU17Nmzhx+Z9UqVmeD1Oq2NmY3NMRYuaRJdVUVX7j8cpbPnMmfP/QQv+7t5cfvfOeUu5rdg4MsnznzxOcz6+rYe3T8y148tn8/oAsMS3AUsEQqjEKWiIwacWdXVxdbOjp4Khuknjp4kK2HD3M8ex2p+upqzmlt5YolS1jT1saaOXNY09bGghkzNJxKpszM+C/t7SyYMYN33303v/PDH/K9666juqqq5H2eMgervp5nOzvH3f6X+/dTbUZ7CAtuSGVSwBKpQApZIuEysxuBGwGWLFkSczUZR44dO9GReiobpJ7u6DhxUVaAFTNnsmbOHN555pknwtQZs2ZRM4WTXZFCvGvVKg729fEnDzzAnz7wAF+64oqSA/wpc7Dq6uiaYIjglo4Ozpw1SwurSGAUsEREJBBmdjXwBaAa+Jq7fzrPNpcCnwdqgQ53f1OEJUbG3dcD6wHa29s9yuceHhnhxUOHeGo0TGVvu3t6TmzTUl/PeXPm8N5zzz0RpFa3tZ10UioStQ+vW8funh4++/jjLGlq4mOve13R+xhx5+jgIE05wwxn1tfTPTCAu+cNbU93dLBu7twp1S6SSwFLysrGkQdZV3VZ3GWkgrpYEiQzqwa+DLwZ2AM8bmZ3ufuzOdu0AF8Brnb33WamM5opOtDbe6IbNXp7trOTgePHAaipqmLV7Nm8YdEi1rS1cd6cOZw3Zw4LNbxPEurTl1zCyz09fPyRRzi7tZXrVq4s6ut7h4ZwMsMCR82sr2doZIRjw8OnLKLROzjI9iNHeM855wRRvgiggCUVaMORftpbJp6EvbGziXWtPRNuUw4UsiRAFwLb3H07gJndBlwPPJuzze8At7v7bgB3PxB5lVNkZrcClwJtZrYH+KS7/0vYz5u76ERumHqlr+/ENvOnT2fNnDn86dKlnJedJ7Vq9mzqa/RWL+lRZcYtV1/N84cOceO99/KGhQuLWjhldMjr2OtgAXQNDp4SsJ47dAgHVre1Tb14kSz9rytSos37FrN2wctxlzFlClmVo48eNo48WOqXt5nZhpzP12eHwY1aCOT+QuwBxo7vOROoNbOHgCbgC+6equXO3f3dUT5f18AAv/Fv/8YLhw6dWHRiWk0N57a2cu2KFaxpa2Pt3LmsaWtjTmNjlKWJhKa+poZ/vfpqXvvtb/NnDz7IN6+9tuCvzRewZma7WV0DA5w2ffpJ2z/d0QEoYEmwFLCkrBQyPHCy7hVQUPeqHMLVqF1bzjrpcwUuyaPD3dsneDzfeLOxc49qgNcAVwANwKNm9pi7vxhQjWWnua6O8+bM4R1nnMF52SF+K7XohFSA8+fO5a8uvJBPPfYY7zrrLN56+ukFfd1EAas7z8WGn+7ooL66mtNbWqZetEiWApaInEKBS0qwB1ic8/kiYF+ebTrcvRfoNbOHgbWAAtY4zIxb3/a2uMsQicXfvv713LFtGzfedx/PLFxIS87Fg8czekHhsYtcAHlXEny6o4NzWluntCy8yFh6NYnIpHZtOeukm0gejwNnmNlyM6sDbgDuGrPN94E3mlmNmTWSGUL4XMR1ikhK1FVX869XX80rvb189OGHC/qa0Q7W2EUuIDNEcKxnOjs1PFACp4AlIkVT2JKx3H0Y+DDwYzKh6bvu/oyZ3WRmN2W3eQ74EfAU8CsyS7k/HVfNIpJ87aedxocvuICvb9nCjiNHJt1+wkUuxgSsI8eOsaenh3NbW4MrWAQNERSRKdJwQhnl7vcA94y57+Yxn38W+GyUdYlIun30wgv56ubNfPbxx/nKm9884bYTzsEaM0Twmc5OQAtcSPDUwRKRQGk4oYiIBGnBjBm855xz+PrTT/Pr3t4Jt+3JMwdrvA6WVhCUsChgiUioFLhERGSqPnrhhQyNjPCFJ56YcLvuwUGqzGjMCVjVVVXMqK3NG7Bm1NaypLk5lJqlcilgiUikFLZERKRYZ8yaxTvPPJOvbNqUd7GKUT2DgzTV1WF28pUjmuvrTxki+HRHB6vb2k7ZVmSqFLBEJDYKWyIiUqiPX3gh3YODfGXTpnG3GQ1YY82sqzspmLk7W7IBSyRoWuRCRBJBi2WIiMhELpg3j7csW8bnn3iCP1u3joacYYCjegYHT5p/NWpmff1JAetAXx+d/f0KWBIKdbCkbKyruizuEiRA6m6JiMhYH73wQg709XHHtm15H+8eHDzpGlijxgYsLXAhYVLAEiljm/ctjruEQChsiYgIwJsWLWJeYyPfHydgjTdEsLmu7qQ5WApYEiYNERQpU6PhavTftQtejrOcwOSGLA0jFBGpLNVVVVy3ciW3Pf88A8PD1NecfCrbMzjIadOnn/J1+TpYbQ0NzG1sDL1mqTzqYElFaW9piLuESOTrXG3et7hsOlqjtAS8iEjluf700+kZHOTBl0/9w2Ghc7Ce6ezk3NZWrSAooVDAEikzk4WocgxaoxS2RETK3xVLlzK9tpY78wwT7B5vFcH6evqGh/n4ww9z6W238av9+zU8UEKjgCVSJooNTuUctEBhS0SkXE2rqeGa5cu5a9s2RtxP3O/u9IyzyMXCGTMA+NyGDfQND/PH55/Pn7e3R1azVBbNwRIZY11rT9wlFG0qQanc5mjlo3lbIiLl5e0rV/LvL77I47/+Na+bPx+AgePHGR4ZydvB+v1zzqH9tNM4o6Ul7/LuIkFSwBJJuaC6UJUQtEDX2xIRKQfXrlhBTVUVd27deiJg9WRXCcw3B6u2uprz5syJtEapXBoiKJJiYQzxK/ehg2NpKKGISPrMmjaNNy1adNI8rBMBK08HSyRKClgiKRV2CKq0oAUKWyIiafL2lSt5/tAhXjh0CODEda7yzcESiZIClkjKRB18KjFogcKWiEjSXb9yJQDfevZZjo+MqIMliaE5WFIW1lVdFncJkYgz6FTKHK18tEiGiEjyLG5u5pJFi/j7xx7jq5s2ccasWYAClsRPAUukBHGEjKR0kSo5aIHClohIkvzgHe/gh9u3c+/Onfx4505qqqpY3NQUd1lS4RSwRFIgKeEqV6UHLVDYEhGJW3N9Pe8++2zeffbZuDt9Q0NMVwdLYqaAJZJwUwlXGzszf8UL89peCloZWv5dRCReZqZwJYmggCWSUFPtWo2Gq9GPw76AsoLWydTdEhERqUwKWFIx2lsa4i6hYEF0rca7X0EregpbIiIilUMBSyRhwghX+bZR0IqHwpaIiEh5U8ASSZCww9XY7cMOWaCgNRGFLRERkfKjCw2LJESU4Sr360r92mIlcSXEJNGFjdPDzK42sxfMbJuZfTzuekREJFnUwRJJgDjCVb59RDVsENTRmsjJIUvHKUnMrBr4MvBmYA/wuJnd5e7PxluZiIgkhQKWSIyCXCkwCFEFLdDQQUmtC4Ft7r4dwMxuA64HFLBERATQEEEpA+uqLgtuXxEEi1FT7VqFObQvqmGDkDkOGj4oKbKQk9uKe7L3ncTMbjSzDWa24eDBg5EVJyIi8UtkwDKz2WZ2n5ltzf47a5ztdprZFjPbZGYboq5TpFRxDwks9HniCFoKW+k12dwky/hi9vGnzGxdHHVOkeW5z0+5w329u7e7e/ucOXMiKEtERJIikQEL+Dhwv7ufAdyf/Xw8l7n7+e7eHk1pIlOThnA19jmjfl4FrfTJmZt0DXAO8G4zO2fMZtcAZ2RvNwJfjbTIYOwBcl+ci4B9MdUiIiIJlNSAdT3wjezH3wDeHl8pIsFJW7iK+/nV1UqVE3OT3H0QGJ2blOt64Jue8RjQYmbzoy50ih4HzjCz5WZWB9wA3BVzTSIikiBJXeRinrvvB3D3/WY2d5ztHLjXzBz4Z3dfP94OzexGMn8xBRjoHdj2dKAVp08b0BF3EUF4hG2Fbdef9+6Tj8P+Ap+0/F49hb0eCj0+YYjmmCfx92JpUDsa8YEf9w5sayvxy6eNGYq9fsz/ufnmJr1uzD7Gm78U5yurKO4+bGYfBn4MVANfd/dnJvqaJ554osPMdk3xqZP42oybjsmpdExOpWNyKh2TU5V6TPK+R8cWsMzsJ8BpeR76myJ2c7G778sGsPvM7Hl3fzjfhtkTgfXZ595Q6UMKdQwydBwydBwyyv04uPvVIe6+kLlJBc1fSjp3vwe4p4jtpzwJq9xfm6XQMTmVjsmpdExOpWNyqqCPSWwBy92vHO8xM3vFzOZnu1fzgQPj7GNf9t8DZnYHmSEqeQOWiIiEqpC5SZq/JCIiZS+pc7DuAt6b/fi9wPfHbmBm082safRj4CrKceCWiEg6FDI36S7gPdnVBC8CukaHg4uIiJSLpM7B+jTwXTP7ALAb+G0AM1sAfM3drwXmAXeYGWS+j39z9x8VuP9x52pVEB2DDB2HDB2HDB2HEo03N8nMbso+fjOZYXXXAtuAPuD9cdWbQnptnkrH5FQ6JqfSMTmVjsmpAj0m5p664e8iIiIiIiKJlNQhgiIiIiIiIqmjgCUiIiIiIhKQsg9YZjbbzO4zs63Zf2eNs91OM9tiZpvGXOsl1czsajN7wcy2mdnH8zxuZvbF7ONPmdm6OOoMWwHH4VIz68r+/DeZ2SfiqDNMZvZ1MztgZnkXg6mg18Jkx6HsXwuSTAX8P/WXOa/Lp83suJnNjqPWqBRwTGaa2Q/MbLOZPWNmZT+vr4BjMsvM7sj+P/4rM1sdR51R0vvbqQo4JqvM7FEzGzCzv4i6vjgUcEx+N/v6eMrMfmFma0t9rrIPWMDHgfvd/Qzg/uzn47nM3c8vl2sDmFk18GXgGuAc4N1mds6Yza4BzsjebgS+GmmRESjwOAA8kv35n+/ufxdpkdG4BZjoOkhl/1rIuoWJjwOU/2tBEqaQ/6fc/bOjr0vgr4CfuvuhyIuNSIH/d38IeNbd1wKXAp/LrmJZlgo8Jn8NbHL384D3AF+ItspY3ILe38a6hYmPySHgT4F/jKSaZLiFiY/JDuBN2d+dTzGFhS8qIWBdD3wj+/E3gLfHV0rkLgS2uft2dx8EbiNzPHJdD3zTMx4DWixz7bFyUshxKHvZi3BPdDJWCa+FQo6DSByK/X/q3cCtkVQWn0KOiQNNlllSeAaZ3+3haMuMVCHH5Bwyf1DG3Z8HlpnZvGjLjJbe30412TFx9wPu/jgwFF1V8SrgmPzC3Q9nP32MzLUaS1IJAWve6HVWsv/OHWc7B+41syfM7MbIqgvXQuDlnM/3ZO8rdpu0K/R7fH12mMl/mNm50ZSWKJXwWihUpb8WJHoF//6ZWSOZv8J+L4K64lTIMfkScDaZC1ZvAT7i7iPRlBeLQo7JZuD/AjCzC4GlTOFEsUzo/U2K9QHgP0r94qReB6soZvYT4LQ8D/1NEbu52N33mdlc4D4zez6bdNPM8tw3dl3+QrZJu0K+x43AUnc/ambXAneSGUpQSSrhtVAIvRYkDsX8/v0m8PNyHh6YVcgxeQuwCbgcOJ3M+/cj7t4dcm1xKeSYfBr4gpltIhM6n6S8u3qF0PubFMzMLiMTsN5Q6j7KImC5+5XjPWZmr5jZfHffn20HHxhnH/uy/x4wszvItOHTHrD2AItzPl9E5q98xW6TdpN+j7lvxu5+j5l9xcza3L0johqToBJeC5PSa0FiUszv3w2U//BAKOyYvB/4tGcu6rnNzHYAq4BfRVNi5Ap9P3s/ZBZ3IDOvZEdUBSaU3t+kIGZ2HvA14Bp37yx1P5UwRPAu4L3Zj98LfH/sBmY23cyaRj8GrgLyrjCSMo8DZ5jZ8uyk3xvIHI9cdwHvya6wcxHQNTqksoxMehzM7LTsG9HokIoqoORfrJSqhNfCpPRakJgU8v81ZjYTeBN53svKUCHHZDdwBUB2ntFZwPZIq4xWIe9nLTkLfXwQeLiMO3qF0vubTMrMlgC3A7/v7i9OZV9l0cGaxKeB75rZB8j8R/zbAGa2APiau18LzAPuyJ5T1QD/5u4/iqnewLj7sJl9GPgxUA183d2fMbObso/fDNwDXAtsA/rI/tWrnBR4HN4J/JGZDQP9wA3Zv4iWDTO7lcwqW21mtgf4JFALlfNagIKOQ9m/FiR5Cvx/CuAdwL3u3htTqZEp8Jh8CrjFzLaQGQb2sXLuNhd4TM4Gvmlmx4FnyQx1Kmt6fzvVZMfEzE4DNgDNwIiZ/RlwTjmH8QJeJ58AWoGvZDPBcKkri5vOG0RERERERIJRCUMERUREREREIqGAJSIiIiIiEhAFLBERERERkYAoYImIiIiIiAREAUtERERERCQgClgiIiIiIiIBUcASEREREREJiAKWiIiIiIhIQBSwRIpkGX9gZj83s04zO2Zmu8zsbjOrjbs+ERGRMOl9UGRiNXEXIJJCNwM3At8Dvg0cB5YAK9x9KM7CREREIqD3QZEJmLvHXYNIapjZTOAQ8DV3/8O46xEREYmS3gdFJqchgiLFGQK6gdeY2YVmNjf7ZiMiIlIJ9D4oMgkFLJEiuHsfcB2wAPgl8Arwv3K3MbMPmdmvsmPSH4q+ShERkXDofVBkcpqDJVIEM/st4F+BO4G7yQyT2Dlms/3Ap4HXAq+PsDwREZFQ6X1QZHIKWCIFMrNZwDeAW9z9w+Nt5+63Z7dfElVtIiIiYdP7oEhhNERQpHBrgOnAi3EXIiIiEgO9D4oUQB0skcK9CPQC/2BmK4BngHrgdOA0d393nMWJiIiETO+DIgVQwBIpkLv/2szeAnwCeA/QDBwGnge+FmdtIiIiYdP7oEhhFLBEiuDuPwfeEncdIiIicdD7oMjkFLBEAmZmNWR+t2qAKjObBoy4+2C8lYmIiIRP74NS6RSwRIL3t8Ancz7vB34KXBpLNSIiItHS+6BUNHP3uGsQEREREREpC1qmXUREREREJCAKWCIiIiIiIgFRwBIREREREQmIApaIiIiIiEhAFLBEREREREQCooAlIiIiIiISEAUsERERERGRgPz/VUtfJp1eGm4AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 864x360 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Figure 10\n",
    "LSample=8.\n",
    "ArgCo = [-0.5, -0.2142857142857143, 0.0714285714285714, 0.3571428571428571, 0.6428571428571428, 0.9285714285714286, 1.2142857142857142, 1.5, 1.7857142857142856]\n",
    "MassTab = np.array([0.033086744362694986, 0.06450231981505072, 0.045233634745135864, 0.33366403021072577, 2.6850346722929395, 1.2035719893168721, 2.2434752874494026, 2.6339177144613988, 2.893022229985937, 0.19581714363485303, 0.19789425932040206, 0.1587675299073963, 0.08193554886033794, 2.59486801493847, 2.937691646924735, 3.188592965387688, 3.388739526867627, 3.5555132050798046, 0.2408066383087928, 0.23334722391963725, 0.20539098560170288, 0.16898929395238427, 2.8501973730310755, 3.1248278319101095, 3.34888822994563, 3.5348100258334294, 3.6928115808757553, 0.002644763711625586, 0.05274130079831196, 0.002854833941902335, 0.18622203127231218, 2.5608482148240976, 2.50290947597777, 2.8531977360212366, 3.098017143114696, 3.290086867984714, 1.3187213247325162, 0.6743034851783414, 0.7101498752136391, 1.2056976884108526, 2.921622257564656, 0.7674830943730597, 2.2749131546857653, 1.7919819785407547, 2.2960749515849574, 0.16361512405689704, 3.202871825675772, 1.1971163579184083, 1.313171450394951, 3.3014104899418135, 0.8704783638784561, 0.18398002783109657, 0.6485074792167023, 1.0013843072847712, 1.0833322379119528, 2.0153644246309743, 4.550110196143404, 2.4404467998566624, 2.0190506679315736, 0.912100857231902, 1.7491813486577588, 0.0708173534700578, 0.588220221846127, 1.9983445077377129, 3.1129907805089587, 3.788597280436396, 2.679682261392287, 2.2348112084011786, 1.6778996460637101, 0.5086624192386016, 1.9441338789681977, 0.048094990689567796, 2.668772162584324, 4.667788659602392, 3.317914838434568, 2.648569825888466, 2.2830502899195295, 1.900321126173551, 1.2603115145615973, 0.08317241166550837, 1.4379457887557872])\n",
    "eplist=[0.7, 0.705, 0.71, 0.715, 0.72, 0.725, 0.73, 0.735, 0.74, 0.745, 0.75, 0.755, 0.76, 0.7649999999999999, 0.77, 0.7749999999999999, 0.7799999999999999, 0.7849999999999999, 0.7899999999999999, 0.7949999999999999, 0.7999999999999999, 0.8049999999999999, 0.8099999999999999, 0.815, 0.82, 0.825, 0.83, 0.835, 0.84, 0.845, 0.85, 0.855, 0.86, 0.865, 0.87, 0.875, 0.8799999999999999, 0.885, 0.8899999999999999, 0.895, 0.8999999999999999, 0.905, 0.9099999999999999, 0.9149999999999999, 0.9199999999999999, 0.9249999999999999, 0.9299999999999999, 0.9349999999999999, 0.94, 0.945, 0.95, 0.955, 0.96, 0.965, 0.97, 0.975, 0.98, 0.985, 0.99, 0.9949999999999999, 1.0, 1.005, 1.01, 1.015, 1.02, 1.025, 1.03, 1.035, 1.04, 1.045, 1.05, 1.055, 1.06, 1.065, 1.0699999999999998, 1.075, 1.08, 1.085, 1.0899999999999999, 1.095, 1.1, 1.105, 1.1099999999999999, 1.115, 1.1199999999999999, 1.125, 1.13, 1.135, 1.14, 1.145, 1.15, 1.155, 1.16, 1.165, 1.17, 1.175, 1.18, 1.185, 1.19, 1.1949999999999998]\n",
    "MassL=[0.8561785797577339, 0.8728494534968341, 0.8895111090890878, 0.9061555810488927, 0.9227746556949438, 0.9393598492079971, 0.9559023828834909, 0.9723931553182621, 0.9888227110564175, 1.0051812054673552, 1.0214583652220552, 1.0376434439639857, 1.053725172493346, 1.0696917028370247, 1.085530545328655, 1.1012284977656202, 1.1167715656052346, 1.1321448718580258, 1.1473325551796807, 1.1623176544751783, 1.1770819778081232, 1.1916059532648546, 1.2058684587965307, 1.2198466275107391, 1.2335156243022087, 1.2468483886996395, 1.2598153378855599, 1.2723840224646996, 1.2845187259067266, 1.296179996613244, 1.3073240988106811, 1.3179023652771675, 1.3278604305410016, 1.3371373176963173, 1.3456643447417371, 1.3533638068365788, 1.3601473782673983, 1.36591416087513, 1.3705482827165472, 1.3739159190783035, 1.3758615639662677, 1.3762033179179074, 1.3747268693297756, 1.3711777164943144, 1.3652509854804087, 1.356577907652672, 1.3447075694110397, 1.3290818297743774, 1.3090001290098074, 1.2835689300958801, 1.251627058887427, 1.2116318380119655, 1.1614786174300487, 1.0982010827747672, 1.0174439357788438, 0.9124639836755353, 0.7720435766158067, 0.575494419618642, 0.27793765083640964, 0.25239514748291914, 2.0455514149965035, 0.43690952255515314, 0.45734434854966244, 0.9981482090671159, 1.411485814414003, 1.7620391989133914, 2.0784905717363396, 2.377148418841318, 2.6694228701439373, 2.9651817405387706, 3.275076229195882, 3.6133735700954475, 4.003559434102062, 4.494162386388662, 5.227037495369076, 7.465040564275478, 5.68018982836265, 5.000051661647154, 4.654625765927449, 4.43594422852395, 4.28384163659391, 4.172526070249484, 4.0885956404062895, 4.024220220052269, 3.974446038672717, 3.935952860967948, 3.9064157203197025, 3.8841497601757338, 3.8678999290318896, 3.856710102679254, 3.8498382550600034, 3.846699580849112, 3.846827251510722, 3.8498446671050823, 3.8554454184055804, 3.863378550355381, 3.8734375517259867, 3.885452015910267, 3.8992812512678388, 3.9148093380853926]\n",
    "\n",
    "fig,ax = plt.subplots(1,2,figsize=(12, 5))\n",
    "im=ax[0].contourf(ArgCo, ArgCo, MassTab.reshape(int(LSample)+1,int(LSample)+1),cmap='inferno')\n",
    "plt.colorbar(im,ax=ax[0])\n",
    "ax[0].set_xlabel(\"$\\epsilon_1$\", fontsize = 18)\n",
    "ax[0].set_ylabel(\"$\\epsilon_2$\", fontsize = 18)\n",
    "ax[1].plot(eplist,MassL,color='darkcyan')\n",
    "ax[1].set_xlabel('$\\epsilon_1$', fontsize = 18)\n",
    "ax[1].set_ylabel('$m_{eff}$', fontsize = 18)\n",
    "plt.tight_layout()\n",
    "#plt.savefig(\"eff_mass_chain.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Figure 11\n",
    "gList=[0.1*n for n in range(1,13,1)]\n",
    "Overlap11=[0.5591594897025274, 0.5612963333365382, 0.5705413579478897, 0.5952650050059051, 0.6460644116178463, 0.7306094811564665, 0.8386127644695499, 0.931283231807492, 0.9791047251570808, 0.9945510330417761, 0.9983991578306345, 0.999388742567935]\n",
    "Overlap122=[0.9900328948122084, 0.9901473953180886, 0.9906297582464137, 0.9918222717817161, 0.9938848275343104, 0.9963841679608156, 0.9981957614452044, 0.9986057501715437, 0.9985449236588994, 0.998839731357657, 0.9992602313391581, 0.9995706551123459]\n",
    "Overlap222=[0.37191688989569927, 0.37576483674993366, 0.3925993010653662, 0.4386856567659424, 0.5331788038735378, 0.6683164738064014, 0.7950428723129057, 0.8892960090982411, 0.9519417050875048, 0.983305868210623, 0.9945508988250097, 0.9980918421754752]\n",
    "plt.plot(gList,Overlap11,color='darkcyan',label='(1,1,1)')\n",
    "plt.plot(gList,Overlap122,color='orange',label='(1,2,2)')\n",
    "plt.plot(gList,Overlap222,'blue',label='(2,2,2)')\n",
    "plt.legend()\n",
    "plt.ylabel('Vacuum Overlap',fontsize=18)\n",
    "plt.xlabel('g',fontsize=18)\n",
    "plt.tight_layout()\n",
    "#plt.savefig('largeN_overlap.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, 'Bond Dimension')"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Figure 13\n",
    "CorrLength=[] #Bond dim, correlation length\n",
    "CorrLength.append([100,1.687508048423327])\n",
    "CorrLength.append([75,1.6874297118429815])\n",
    "CorrLength.append([50,1.6852970030668317])\n",
    "CorrLength.append([25,1.5134097529215615])\n",
    "CorrLength=np.array(CorrLength)\n",
    "plt.plot(CorrLength[:,0],1./CorrLength[:,1],marker='o',color='darkcyan')\n",
    "plt.ylabel('$am_G$',fontsize=18)\n",
    "plt.xlabel('Bond Dimension',fontsize=18)\n",
    "#plt.savefig('glueball_bond_convergence.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Figure 14\n",
    "CorrelatorC= np.load(\"LogCorr_g8.npy\")\n",
    "CorrelatorCLow= np.load(\"LogCorr_g8_LowP.npy\")\n",
    "CorrrelatorJulia = np.load('LogCorr_g8_Julia.npy')\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "ax.scatter(CorrelatorAnthonyLow[:,0], CorrelatorAnthonyLow[:,1],label=\"C++ $\\epsilon=10^{-10}$\",color='darkcyan')\n",
    "ax.scatter(CorrelatorAnthony[:,0], CorrelatorAnthony[:,1],label=\"C++ $\\epsilon=10^{-16}$\",color='purple', s=20)\n",
    "ax.scatter(distances, log_correlators,label=\"Julia $\\epsilon=10^{-10}$\",color='darkgreen', s=10)\n",
    "plt.xlim(0,10.1)\n",
    "plt.xlabel('Distance',fontsize=18)\n",
    "plt.ylabel('log(|Correlator|)',fontsize=18)\n",
    "ax.legend()\n",
    "fig.tight_layout()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

